Towards testing $(g-2)_\tau$ in $e^+e^-\to\tau^+\tau^-$: radiative corrections and projections for Belle II

The arguably most promising avenue towards testing physics beyond the Standard Model in the anomalous magnetic moment of the $\tau$ proceeds via suitably constructed asymmetries in $e^+e^-\to\tau^+\tau^-$ in the presence of a polarized electron beam. Such a program, as could be realized at Belle II assuming a polarization upgrade of the SuperKEKB $e^+e^-$ collider, crucially relies on a careful consideration of radiative corrections. In this work, we present the complete one-loop result for the fully polarized $e^+e^-\to\tau^+\tau^-$ process and its implementation in the Monte-Carlo integrator McMule. As an application, we discuss projections relevant for measurements at Belle II, both with and without electron polarization, and outline the necessary steps for a generalization to next-to-next-to-leading order.

==> anc/one_loop_amplitudes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     57611,       1644]
NotebookOptionsPosition[     53941,       1579]
NotebookOutlinePosition[     54345,       1595]
CellTagsIndexPosition[     54302,       1592]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Implementation of loop functions", "Section",
 CellChangeTimes->{{3.954312941089243*^9, 3.9543129436972017`*^9}, {
  3.9561128344759026`*^9, 3.9561128374449763`*^9}, {3.9561138503982086`*^9, 
  3.956113919985419*^9}},ExpressionUUID->"c6f36bcb-a3ff-4feb-8209-\
7f6cd6e3646c"],

Cell["\<\
Definitions of the kinematic functions and scalar integrals used in the \
evaluation of one-loop amplitudes from Appendix A.\
\>", "Text",
 CellChangeTimes->{{3.9561129323761053`*^9, 3.9561130087765255`*^9}, {
  3.956113998845978*^9, 3.956114027194334*^9}, {3.956114065489666*^9, 
  3.9561140786524076`*^9}},ExpressionUUID->"92bbf579-5547-4cf9-a314-\
4c5297396904"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.9561133994367323`*^9},ExpressionUUID->"231343ca-e4e4-43af-8f04-\
aa0bd19fdba4"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Definitions", " ", "for", " ", "the", " ", "K\[ADoubleDot]ll\[EAcute]n", 
    " ", "function"}], ",", " ", 
   RowBox[{"speed", " ", "and", " ", "Lorentz", " ", "factor"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.956113302304834*^9, 3.9561133310792203`*^9}, {
  3.9561134422844424`*^9, 3.956113449730731*^9}, {3.956113545056225*^9, 
  3.9561135456561623`*^9}, {3.9561136309888134`*^9, 
  3.9561136405148044`*^9}},ExpressionUUID->"faf332e5-50b6-4188-895d-\
b7bc53e79ed1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["a", "2"], "+", 
   SuperscriptBox["b", "2"], "+", 
   SuperscriptBox["c", "2"], "-", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", " ", "b"}], "+", 
      RowBox[{"a", " ", "c"}], "+", 
      RowBox[{"b", " ", "c"}]}], ")"}], " "}]}]}]], "Input",
 CellChangeTimes->{{3.954312975993627*^9, 3.954312992890604*^9}, {
  3.9561128874899383`*^9, 3.9561128896281977`*^9}},
 CellLabel->
  "In[1034]:=",ExpressionUUID->"727fed2d-5c58-4afb-8ad4-4458773c060e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]", "[", 
   RowBox[{"s_", ",", "m_"}], "]"}], ":=", 
  SqrtBox[
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"4", 
      SuperscriptBox["m", "2"]}], "s"]}]]}]], "Input",
 CellChangeTimes->{{3.954313276427553*^9, 3.9543132904921827`*^9}},
 CellLabel->
  "In[1035]:=",ExpressionUUID->"b0431fcc-ae17-41ce-ac8e-91c3285c7413"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]", "[", 
   RowBox[{"s_", ",", "m_"}], "]"}], ":=", 
  FractionBox[
   SqrtBox["s"], 
   RowBox[{"2", "m"}]]}]], "Input",
 CellChangeTimes->{{3.954313293244133*^9, 3.954313299300199*^9}, {
  3.954313354773427*^9, 3.954313356966998*^9}},
 CellLabel->
  "In[1036]:=",ExpressionUUID->"25c194e4-c1fa-4488-bc62-66ad839d734e"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.9561133994367323`*^9},ExpressionUUID->"ba0008be-2d7b-4e82-8c8e-\
513af57157ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Implementation", " ", "of", " ", "the", " ", "Passarino"}], "-", 
    
    RowBox[{"Veltman", " ", "scalar", " ", "integrals"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"xs", "[", 
    RowBox[{"s_", ",", "m1_", ",", "m2_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"s", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"m1", "-", "m2"}], ")"}], "2"], "-", 
      SqrtBox[
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"s", ",", 
         SuperscriptBox["m1", "2"], ",", 
         SuperscriptBox["m2", "2"]}], "]"}]]}], 
     RowBox[{"s", "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"m1", "-", "m2"}], ")"}], "2"], "+", 
      SqrtBox[
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"s", ",", 
         SuperscriptBox["m1", "2"], ",", 
         SuperscriptBox["m2", "2"]}], "]"}]]}]]}]}]}]], "Input",
 CellChangeTimes->{{3.956113275611181*^9, 3.9561132762955146`*^9}, {
  3.9561134040852823`*^9, 3.9561134252571363`*^9}, {3.9561136540027266`*^9, 
  3.9561136568729124`*^9}, {3.9561137052928905`*^9, 3.9561137156294727`*^9}, {
  3.956114213329605*^9, 
  3.9561142138595076`*^9}},ExpressionUUID->"1c9d9911-b367-4280-94bc-\
ec511be89c09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B0", "[", 
   RowBox[{"s_", ",", "m1_", ",", "m2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SqrtBox[
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"s", ",", 
       SuperscriptBox["m1", "2"], ",", 
       SuperscriptBox["m2", "2"]}], "]"}]], "s"], 
   RowBox[{"Log", "[", 
    RowBox[{"xs", "[", 
     RowBox[{"s", ",", "m1", ",", "m2"}], "]"}], "]"}]}]}]], "Input",Expressio\
nUUID->"7374548f-c832-4334-a439-ae2146f03715"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0IR", "[", 
   RowBox[{"s_", ",", "m1_", ",", "m2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"xs", "[", 
     RowBox[{"s", ",", "m1", ",", "m2"}], "]"}], 
    RowBox[{"m1", " ", "m2", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"xs", "[", 
         RowBox[{"s", ",", "m1", ",", "m2"}], "]"}], "2"]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"Log", "[", 
       RowBox[{"xs", "[", 
        RowBox[{"s", ",", "m1", ",", "m2"}], "]"}], "]"}], 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SuperscriptBox[
         RowBox[{"xs", "[", 
          RowBox[{"s", ",", "m1", ",", "m2"}], "]"}], "2"]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"xs", "[", 
         RowBox[{"s", ",", "m1", ",", "m2"}], "]"}], "]"}], "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox["m1", "m2"], "]"}], "2"]}], "-", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "6"], "+", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       SuperscriptBox[
        RowBox[{"xs", "[", 
         RowBox[{"s", ",", "m1", ",", "m2"}], "]"}], "2"]}], "]"}], "+", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"xs", "[", 
          RowBox[{"s", ",", "m1", ",", "m2"}], "]"}], 
         FractionBox["m1", "m2"]}]}]}], "]"}], "+", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"xs", "[", 
          RowBox[{"s", ",", "m1", ",", "m2"}], "]"}], 
         FractionBox["m2", "m1"]}]}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9543137355695*^9, 3.9543137556239443`*^9}, {
  3.954313912161764*^9, 3.954314031498604*^9}},
 CellLabel->
  "In[1039]:=",ExpressionUUID->"5bafe63f-510f-4a84-a097-a50f60b88ce7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C0", "[", 
   RowBox[{"s_", ",", "m_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"4", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"3", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Beta]", "[", 
          RowBox[{"s", ",", "m"}], "]"}], "-", "1"}], 
        RowBox[{
         RowBox[{"\[Beta]", "[", 
          RowBox[{"s", ",", "m"}], "]"}], "+", "1"}]], "]"}], "2"]}], "+", 
    RowBox[{"12", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Beta]", "[", 
          RowBox[{"s", ",", "m"}], "]"}], "-", "1"}], 
        RowBox[{
         RowBox[{"\[Beta]", "[", 
          RowBox[{"s", ",", "m"}], "]"}], "+", "1"}]]}], "]"}]}]}], 
   RowBox[{"6", 
    RowBox[{"\[Beta]", "[", 
     RowBox[{"s", ",", "m"}], "]"}], "s"}]]}]], "Input",
 CellChangeTimes->{{3.954313226157709*^9, 3.9543132497240067`*^9}, {
  3.954313655740773*^9, 3.9543137062561607`*^9}},
 CellLabel->
  "In[1040]:=",ExpressionUUID->"d6cdbd69-0881-4377-8f5d-5eab18ea2131"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.9561133994367323`*^9},ExpressionUUID->"d53b1b8a-d3fa-4bb2-9d9c-\
9b61876331bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Substitution", " ", "rules", " ", "for", " ", "Mandelstam", " ", "t", " ",
     "and", " ", "u", " ", "in", " ", "terms", " ", "of", " ", "Cos", 
    RowBox[{"(", "\[Theta]", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"reptu", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", "->", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SuperscriptBox["me", "2"]}], "+", 
          RowBox[{"2", 
           SuperscriptBox["m\[Tau]", "2"]}], "-", "s", "+", 
          RowBox[{"s", " ", 
           RowBox[{"\[Beta]", "[", 
            RowBox[{"s", ",", "me"}], "]"}], 
           RowBox[{"\[Beta]", "[", 
            RowBox[{"s", ",", "m\[Tau]"}], "]"}], 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"u", "->", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SuperscriptBox["me", "2"]}], "+", 
          RowBox[{"2", 
           SuperscriptBox["m\[Tau]", "2"]}], "-", "s", "-", 
          RowBox[{"s", " ", 
           RowBox[{"\[Beta]", "[", 
            RowBox[{"s", ",", "me"}], "]"}], 
           RowBox[{"\[Beta]", "[", 
            RowBox[{"s", ",", "m\[Tau]"}], "]"}], 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}]}]}], "}"}]}], 
   ";"}], " "}]], "Input",
 CellChangeTimes->{{3.9543145740560513`*^9, 3.954314579006319*^9}, {
  3.954315103816555*^9, 3.954315146763727*^9}, {3.9561130678739166`*^9, 
  3.95611315468652*^9}},
 CellLabel->
  "In[1033]:=",ExpressionUUID->"6d227586-fa80-421a-96b2-7276c9423261"]
}, Closed]],

Cell[CellGroupData[{

Cell["Analytical results of one-loop corrections ", "Section",
 CellChangeTimes->{{3.9561123198025756`*^9, 
  3.9561123504741163`*^9}},ExpressionUUID->"c3416a05-091f-4e8c-82d3-\
29cb91715afd"],

Cell["\<\
The following provides the analytical one-loop amplitudes from Appendix A, \
prepared for direct evaluation and further analysis.\
\>", "Text",
 CellChangeTimes->{{3.9561123601882854`*^9, 3.956112429748604*^9}, {
   3.956112535459453*^9, 3.956112542568671*^9}, {3.956112611392807*^9, 
   3.956112638708602*^9}, {3.956112763281464*^9, 3.9561127724083333`*^9}, 
   3.9561128160283613`*^9},ExpressionUUID->"832ff511-c967-4940-baf4-\
87b0779fd4ac"],

Cell[CellGroupData[{

Cell["Tree level", "Subsection",
 CellChangeTimes->{{3.95431281569636*^9, 
  3.9543128185920057`*^9}},ExpressionUUID->"f25d0288-20a6-4cfd-9765-\
dab6900a6c74"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mtree", "=", 
   RowBox[{"2", 
    SuperscriptBox["\[Alpha]", "2"], 
    SuperscriptBox["\[Pi]", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["2", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"s", ",", "m\[Tau]"}], "]"}]], "\[Lambda]", " ", "sx", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
      RowBox[{"2", "\[Lambda]", " ", "sz", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "2", "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Beta]", "[", 
         RowBox[{"s", ",", "m\[Tau]"}], "]"}], "2"], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Beta]", "[", 
            RowBox[{"s", ",", "me"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], "+", "1",
       "-", 
      SuperscriptBox[
       RowBox[{"\[Beta]", "[", 
        RowBox[{"s", ",", "me"}], "]"}], "2"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.954312823454344*^9, 3.954312876974146*^9}, {
  3.9543140841643248`*^9, 3.954314121915984*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"35fbdc40-eab8-48b1-9ddb-0dc9abf95cc8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Electron vertex correction", "Subsection",
 CellChangeTimes->{{3.95431292505414*^9, 
  3.9543129290730247`*^9}},ExpressionUUID->"4a48433f-f2f7-4eca-8950-\
47312b345bc0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mee", "=", 
   RowBox[{
    RowBox[{
     FractionBox["\[Alpha]", "\[Pi]"], "Mtree", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        SuperscriptBox["\[Mu]", "2"], 
        SuperscriptBox["me", "2"]], ")"}], "\[Epsilon]"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", 
            SuperscriptBox["me", "2"]}], "-", "s"}], ")"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             SuperscriptBox["me", "2"]}], "-", "s"}], ")"}], 
          RowBox[{"Re", "[", 
           RowBox[{"B0", "[", 
            RowBox[{"s", ",", "me", ",", "me"}], "]"}], "]"}]}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", 
           RowBox[{"4", 
            SuperscriptBox["me", "2"]}]}], ")"}], "\[Epsilon]"}]], "-", "2", 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SuperscriptBox["me", "2"]}], "-", "s"}], ")"}], 
        RowBox[{"Re", "[", 
         RowBox[{"C0IR", "[", 
          RowBox[{"s", ",", "me", ",", "me"}], "]"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], 
        RowBox[{"Re", "[", 
         RowBox[{"B0", "[", 
          RowBox[{"s", ",", "me", ",", "me"}], "]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"4", "\[Pi]", " ", 
     SuperscriptBox["\[Alpha]", "3"], 
     FractionBox[
      RowBox[{
       SuperscriptBox["me", "2"], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Beta]", "[", 
            RowBox[{"s", ",", "m\[Tau]"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], "s"], 
     RowBox[{"Re", "[", 
      RowBox[{"B0", "[", 
       RowBox[{"s", ",", "me", ",", "me"}], "]"}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.954316154105685*^9, 3.954316228859412*^9}, {
  3.954407449639517*^9, 3.9544074497640953`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"9c3e87e0-ea84-4e74-81b4-8d3d16b72d70"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tau vertex correction", "Subsection",
 CellChangeTimes->{{3.9543142850835743`*^9, 
  3.954314288317054*^9}},ExpressionUUID->"2d85f253-7743-4de8-b120-\
04ac4ffec49e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M\[Tau]\[Tau]", "=", 
   RowBox[{
    RowBox[{
     FractionBox["\[Alpha]", "\[Pi]"], "Mtree", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        SuperscriptBox["\[Mu]", "2"], 
        SuperscriptBox["m\[Tau]", "2"]], ")"}], "\[Epsilon]"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", 
            SuperscriptBox["m\[Tau]", "2"]}], "-", "s"}], ")"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             SuperscriptBox["m\[Tau]", "2"]}], "-", "s"}], ")"}], 
          RowBox[{"Re", "[", 
           RowBox[{"B0", "[", 
            RowBox[{"s", ",", "m\[Tau]", ",", "m\[Tau]"}], "]"}], "]"}]}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", 
           RowBox[{"4", 
            SuperscriptBox["m\[Tau]", "2"]}]}], ")"}], "\[Epsilon]"}]], "-", 
       "2", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SuperscriptBox["m\[Tau]", "2"]}], "-", "s"}], ")"}], 
        RowBox[{"Re", "[", 
         RowBox[{"C0IR", "[", 
          RowBox[{"s", ",", "m\[Tau]", ",", "m\[Tau]"}], "]"}], "]"}]}], "-", 
       
       RowBox[{
        FractionBox["3", "2"], 
        RowBox[{"Re", "[", 
         RowBox[{"B0", "[", 
          RowBox[{"s", ",", "m\[Tau]", ",", "m\[Tau]"}], "]"}], "]"}]}]}], 
      ")"}]}], "+", 
    RowBox[{"4", "\[Pi]", " ", 
     SuperscriptBox["\[Alpha]", "3"], 
     FractionBox[
      RowBox[{
       SuperscriptBox["m\[Tau]", "2"], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Beta]", "[", 
            RowBox[{"s", ",", "me"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], "s"], 
     RowBox[{"Re", "[", 
      RowBox[{"B0", "[", 
       RowBox[{"s", ",", "m\[Tau]", ",", "m\[Tau]"}], "]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Alpha]", "3"], "\[Pi]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Im", "[", 
         RowBox[{"B0", "[", 
          RowBox[{"s", ",", "m\[Tau]", ",", "m\[Tau]"}], "]"}], "]"}], "sy", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", "\[Theta]"}], "]"}], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"\[Beta]", "[", 
           RowBox[{"s", ",", "me"}], "]"}], "2"], 
         RowBox[{"2", 
          RowBox[{"\[Gamma]", "[", 
           RowBox[{"s", ",", "m\[Tau]"}], "]"}]}]]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Gamma]", "[", 
          RowBox[{"s", ",", "m\[Tau]"}], "]"}]], "\[Lambda]", " ", "sx", " ", 
        
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{"Re", "[", 
         RowBox[{"B0", "[", 
          RowBox[{"s", ",", "m\[Tau]", ",", "m\[Tau]"}], "]"}], "]"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.954315266869214*^9, 3.954315328174076*^9}, {
   3.954315704561088*^9, 3.9543157426649017`*^9}, {3.954316251668808*^9, 
   3.954316251804882*^9}, {3.954316412536427*^9, 3.954316425734982*^9}, 
   3.954316482368311*^9, {3.95431669696983*^9, 3.9543167280624*^9}, {
   3.954317960083117*^9, 3.954317962536495*^9}, {3.9544074578009787`*^9, 
   3.95440745792854*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"b53fbca4-0698-4acb-9be0-f18ee537d921"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Box diagrams, sy", "Subsection",
 CellChangeTimes->{{3.954314296352886*^9, 
  3.954314300668017*^9}},ExpressionUUID->"d1156602-2f60-419c-88f6-\
b23125f9b0a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Me\[Tau]y", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       SuperscriptBox["\[Alpha]", "3"], "\[Pi]", " ", "sy", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{"\[Beta]", "[", 
        RowBox[{"s", ",", "me"}], "]"}], 
       RowBox[{"\[Beta]", "[", 
        RowBox[{"s", ",", "m\[Tau]"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["me", "2"], "-", 
            SuperscriptBox["m\[Tau]", "2"]}], ")"}], "2"], "-", 
         RowBox[{"t", " ", "u"}]}], ")"}], 
       RowBox[{"\[Gamma]", "[", 
        RowBox[{"s", ",", "m\[Tau]"}], "]"}]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"-", "\[Pi]"}], "2"], 
       SuperscriptBox["s", "2"], 
       SuperscriptBox[
        RowBox[{"\[Beta]", "[", 
         RowBox[{"s", ",", "me"}], "]"}], "2"], 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], 
       SuperscriptBox["me", "2"], 
       SuperscriptBox[
        RowBox[{"\[Beta]", "[", 
         RowBox[{"s", ",", "me"}], "]"}], "2"], 
       RowBox[{"Im", "[", 
        RowBox[{"C0", "[", 
         RowBox[{"s", ",", "me"}], "]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["me", "2"], 
          SuperscriptBox[
           RowBox[{"\[Beta]", "[", 
            RowBox[{"s", ",", "m\[Tau]"}], "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["m\[Tau]", "2"], 
          SuperscriptBox[
           RowBox[{"\[Beta]", "[", 
            RowBox[{"s", ",", "me"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
       RowBox[{"Im", "[", 
        RowBox[{"C0", "[", 
         RowBox[{"s", ",", "m\[Tau]"}], "]"}], "]"}]}], "+", 
      RowBox[{"s", " ", 
       SuperscriptBox["me", "2"], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["me", "2"], "-", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"3", "t"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"\[Pi]", " ", "t"}], 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"t", ",", 
             SuperscriptBox["me", "2"], ",", 
             SuperscriptBox["m\[Tau]", "2"]}], "]"}]], 
          RowBox[{"Re", "[", 
           RowBox[{"B0", "[", 
            RowBox[{"t", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}]}], "-", 
         RowBox[{"Im", "[", 
          RowBox[{"C0IR", "[", 
           RowBox[{"t", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}]}], ")"}]}], 
      "+", 
      RowBox[{"s", " ", 
       SuperscriptBox["me", "2"], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["me", "2"], "-", 
         SuperscriptBox["m\[Tau]", "2"], "-", 
         RowBox[{"3", "u"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"\[Pi]", " ", "u"}], 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"u", ",", 
             SuperscriptBox["me", "2"], ",", 
             SuperscriptBox["m\[Tau]", "2"]}], "]"}]], 
          RowBox[{"Re", "[", 
           RowBox[{"B0", "[", 
            RowBox[{"u", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}]}], "-", 
         RowBox[{"Im", "[", 
          RowBox[{"C0IR", "[", 
           RowBox[{"u", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9543186959914*^9, 3.954318768507943*^9}, {
  3.954318820789061*^9, 3.954318976928166*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c2fff76f-6d82-4566-8586-652921fd53d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Box diagrams, sx", "Subsection",
 CellChangeTimes->{{3.954314296352886*^9, 
  3.954314313955721*^9}},ExpressionUUID->"65a91bf5-b76f-4d0e-84a8-\
2c85d0ca9b29"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Me\[Tau]x", "=", 
   RowBox[{
    RowBox[{
     FractionBox["2", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"s", ",", "m\[Tau]"}], "]"}]], "\[Pi]", " ", 
     SuperscriptBox["\[Alpha]", "3"], "\[Lambda]", " ", "sx", " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", "-", "u"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"t", "+", "u", "-", 
            RowBox[{"4", 
             SuperscriptBox["m\[Tau]", "2"]}]}], ")"}]}], 
         RowBox[{"4", "t", " ", "u"}]], 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          SuperscriptBox["m\[Tau]", "2"]], "]"}]}], "+", 
       FractionBox[
        RowBox[{"s", " ", 
         SuperscriptBox["me", "2"], 
         RowBox[{"(", 
          RowBox[{"u", "-", "t"}], ")"}], 
         RowBox[{"Re", "[", 
          RowBox[{"C0", "[", 
           RowBox[{"s", ",", "me"}], "]"}], "]"}]}], 
        RowBox[{
         RowBox[{"t", " ", "u"}], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["me", "2"], "-", 
            SuperscriptBox["m\[Tau]", "2"]}], ")"}], "2"]}]], "-", 
       RowBox[{
        FractionBox["t", "2"], 
        FractionBox[
         RowBox[{"Re", "[", 
          RowBox[{"B0", "[", 
           RowBox[{"t", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"t", ",", 
           SuperscriptBox["me", "2"], ",", 
           SuperscriptBox["m\[Tau]", "2"]}], "]"}]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["me", "2"], "-", 
              SuperscriptBox["m\[Tau]", "2"], "+", "t"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", 
               SuperscriptBox["m\[Tau]", "2"]}], "+", "t", "-", "u"}], 
             ")"}]}], "t"], "-", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"s", " ", 
               SuperscriptBox["me", "2"], 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m\[Tau]", "2"], "-", 
                 SuperscriptBox["me", "2"], "+", "t"}], ")"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["me", "2"], "-", 
                  SuperscriptBox["m\[Tau]", "2"]}], ")"}], "2"], "-", 
               RowBox[{"t", " ", "u"}]}]], "+", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m\[Tau]", "2"], "-", "t"}], ")"}]}]}], ")"}], 
           
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["m\[Tau]", "2"], "s"], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["u", "2"], 
        FractionBox[
         RowBox[{"Re", "[", 
          RowBox[{"B0", "[", 
           RowBox[{"u", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"u", ",", 
           SuperscriptBox["me", "2"], ",", 
           SuperscriptBox["m\[Tau]", "2"]}], "]"}]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["me", "2"], "-", 
              SuperscriptBox["m\[Tau]", "2"], "+", "u"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", 
               SuperscriptBox["m\[Tau]", "2"]}], "-", "t", "+", "u"}], 
             ")"}]}], "u"], "-", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"s", " ", 
               SuperscriptBox["me", "2"], 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m\[Tau]", "2"], "-", 
                 SuperscriptBox["me", "2"], "+", "u"}], ")"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["me", "2"], "-", 
                  SuperscriptBox["m\[Tau]", "2"]}], ")"}], "2"], "-", 
               RowBox[{"t", " ", "u"}]}]], "+", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m\[Tau]", "2"], "-", "u"}], ")"}]}]}], ")"}], 
           
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["m\[Tau]", "2"], "s"], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"s", " ", 
            SuperscriptBox["me", "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["me", "2"], "-", 
              SuperscriptBox["m\[Tau]", "2"], "-", "t"}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["me", "2"], "-", 
               SuperscriptBox["m\[Tau]", "2"]}], ")"}], "2"], "-", 
            RowBox[{"t", " ", "u"}]}]], "+", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m\[Tau]", "2"], "-", "t"}], ")"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"C0IR", "[", 
            RowBox[{"t", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}], "+", 
          RowBox[{
           FractionBox["t", "2"], 
           FractionBox[
            RowBox[{"Re", "[", 
             RowBox[{"B0", "[", 
              RowBox[{"t", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}], 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"t", ",", 
              SuperscriptBox["me", "2"], ",", 
              SuperscriptBox["m\[Tau]", "2"]}], "]"}]], 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["m\[Tau]", "2"], 
             SuperscriptBox["me", "2"]], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"s", " ", 
            SuperscriptBox["me", "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["me", "2"], "-", 
              SuperscriptBox["m\[Tau]", "2"], "-", "u"}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["me", "2"], "-", 
               SuperscriptBox["m\[Tau]", "2"]}], ")"}], "2"], "-", 
            RowBox[{"t", " ", "u"}]}]], "+", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m\[Tau]", "2"], "-", "u"}], ")"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"C0IR", "[", 
            RowBox[{"u", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}], "+", 
          RowBox[{
           FractionBox["u", "2"], 
           FractionBox[
            RowBox[{"Re", "[", 
             RowBox[{"B0", "[", 
              RowBox[{"u", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}], 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"u", ",", 
              SuperscriptBox["me", "2"], ",", 
              SuperscriptBox["m\[Tau]", "2"]}], "]"}]], 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["m\[Tau]", "2"], 
             SuperscriptBox["me", "2"]], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["8", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"s", ",", "m\[Tau]"}], "]"}]], "\[Pi]", " ", 
     SuperscriptBox["\[Alpha]", "3"], 
     SuperscriptBox["me", "2"], "\[Lambda]", " ", "sxp", " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"C0IR", "[", 
         RowBox[{"u", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"t", " ", 
          RowBox[{"Re", "[", 
           RowBox[{"B0", "[", 
            RowBox[{"t", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}]}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"t", ",", 
           SuperscriptBox["me", "2"], ",", 
           SuperscriptBox["m\[Tau]", "2"]}], "]"}]], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["m\[Tau]", "2"], "s"], "]"}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"u", " ", 
          RowBox[{"Re", "[", 
           RowBox[{"B0", "[", 
            RowBox[{"u", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}]}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"u", ",", 
           SuperscriptBox["me", "2"], ",", 
           SuperscriptBox["m\[Tau]", "2"]}], "]"}]], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Log", "[", 
           FractionBox["m\[Tau]", "me"], "]"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["8", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"s", ",", "m\[Tau]"}], "]"}]], "\[Pi]", " ", 
     SuperscriptBox["\[Alpha]", "3"], 
     SuperscriptBox["me", "2"], "\[Lambda]", " ", "sxm", " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"C0IR", "[", 
         RowBox[{"t", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"t", " ", 
          RowBox[{"Re", "[", 
           RowBox[{"B0", "[", 
            RowBox[{"t", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}]}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"t", ",", 
           SuperscriptBox["me", "2"], ",", 
           SuperscriptBox["m\[Tau]", "2"]}], "]"}]], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Log", "[", 
           FractionBox["m\[Tau]", "me"], "]"}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"u", " ", 
          RowBox[{"Re", "[", 
           RowBox[{"B0", "[", 
            RowBox[{"u", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}]}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"u", ",", 
           SuperscriptBox["me", "2"], ",", 
           SuperscriptBox["m\[Tau]", "2"]}], "]"}]], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["m\[Tau]", "2"], "s"], "]"}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.954319059695981*^9, 3.954319717639531*^9}, {
  3.954407307173903*^9, 3.954407310433066*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"e314b21e-ce26-4b2e-bdf5-92b4ba07c0b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Box diagrams, sz", "Subsection",
 CellChangeTimes->{{3.954314296352886*^9, 
  3.954314322612121*^9}},ExpressionUUID->"d954785f-e55b-432a-8706-\
db47e3bbd5b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Me\[Tau]z", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"4", "\[Pi]", " ", 
       SuperscriptBox["\[Alpha]", "3"], "\[Lambda]", " ", "sz"}], 
      RowBox[{
       SuperscriptBox["s", "2"], 
       RowBox[{"\[Beta]", "[", 
        RowBox[{"s", ",", "me"}], "]"}], 
       RowBox[{"\[Beta]", "[", 
        RowBox[{"s", ",", "m\[Tau]"}], "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["s", "2"], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"me", " ", "m\[Tau]"}], "s"], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"s", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m\[Tau]", "2"], "-", 
            SuperscriptBox["me", "2"]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m\[Tau]", "2"], "+", 
               SuperscriptBox["me", "2"]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"t", "+", "u"}], ")"}]}], "-", 
            SuperscriptBox["t", "2"], "-", 
            SuperscriptBox["u", "2"]}], ")"}]}], 
         RowBox[{"t", " ", "u"}]], 
        RowBox[{"Log", "[", 
         FractionBox["me", "m\[Tau]"], "]"}]}], "+", 
       RowBox[{"2", 
        SuperscriptBox["s", "2"], 
        SuperscriptBox["me", "2"], 
        RowBox[{"Re", "[", 
         RowBox[{"C0", "[", 
          RowBox[{"s", ",", "me"}], "]"}], "]"}]}], "+", 
       RowBox[{"2", 
        SuperscriptBox["s", "2"], 
        SuperscriptBox["m\[Tau]", "2"], 
        RowBox[{"Re", "[", 
         RowBox[{"C0", "[", 
          RowBox[{"s", ",", "m\[Tau]"}], "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["me", "2"], "+", 
          SuperscriptBox["m\[Tau]", "2"], "-", "t"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"(", 
            RowBox[{"t", "-", "u"}], ")"}]}], "-", 
          RowBox[{"8", 
           SuperscriptBox["me", "2"], 
           SuperscriptBox["m\[Tau]", "2"]}]}], ")"}], 
        RowBox[{"Re", "[", 
         RowBox[{"C0IR", "[", 
          RowBox[{"t", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["me", "2"], "+", 
          SuperscriptBox["m\[Tau]", "2"], "-", "u"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s", 
           RowBox[{"(", 
            RowBox[{"t", "-", "u"}], ")"}]}], "+", 
          RowBox[{"8", 
           SuperscriptBox["me", "2"], 
           SuperscriptBox["m\[Tau]", "2"]}]}], ")"}], 
        RowBox[{"Re", "[", 
         RowBox[{"C0IR", "[", 
          RowBox[{"u", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"u", " ", 
          RowBox[{"Re", "[", 
           RowBox[{"B0", "[", 
            RowBox[{"u", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}]}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"u", ",", 
           SuperscriptBox["me", "2"], ",", 
           SuperscriptBox["m\[Tau]", "2"]}], "]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["me", "2"], "+", 
             SuperscriptBox["m\[Tau]", "2"], "-", "u"}], ")"}], "s", 
           RowBox[{"(", 
            RowBox[{"u", "-", "t"}], ")"}], 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["m\[Tau]", "3"], 
             RowBox[{"s", " ", "me"}]], "]"}]}], "-", 
          RowBox[{"8", 
           SuperscriptBox["me", "2"], 
           SuperscriptBox["m\[Tau]", "2"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["me", "2"], "+", 
             SuperscriptBox["m\[Tau]", "2"], "-", "u"}], ")"}], 
           RowBox[{"Log", "[", 
            FractionBox["m\[Tau]", "me"], "]"}]}], "+", 
          FractionBox[
           RowBox[{"s", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["me", "2"], "+", 
              SuperscriptBox["m\[Tau]", "2"], "-", "t"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["me", "2"], "-", 
                 SuperscriptBox["m\[Tau]", "2"]}], ")"}], "2"], "-", 
              SuperscriptBox["u", "2"]}], ")"}]}], "u"]}], ")"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"t", " ", 
          RowBox[{"Re", "[", 
           RowBox[{"B0", "[", 
            RowBox[{"t", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}]}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"t", ",", 
           SuperscriptBox["me", "2"], ",", 
           SuperscriptBox["m\[Tau]", "2"]}], "]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["me", "2"], "+", 
             SuperscriptBox["m\[Tau]", "2"], "-", "t"}], ")"}], "s", 
           RowBox[{"(", 
            RowBox[{"t", "-", "u"}], ")"}], 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["m\[Tau]", "3"], 
             RowBox[{"s", " ", "me"}]], "]"}]}], "-", 
          RowBox[{"8", 
           SuperscriptBox["me", "2"], 
           SuperscriptBox["m\[Tau]", "2"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["me", "2"], "+", 
             SuperscriptBox["m\[Tau]", "2"], "-", "t"}], ")"}], 
           RowBox[{"Log", "[", 
            FractionBox["m\[Tau]", "me"], "]"}]}], "+", 
          FractionBox[
           RowBox[{"s", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["me", "2"], "+", 
              SuperscriptBox["m\[Tau]", "2"], "-", "u"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["me", "2"], "-", 
                 SuperscriptBox["m\[Tau]", "2"]}], ")"}], "2"], "-", 
              SuperscriptBox["t", "2"]}], ")"}]}], "t"]}], ")"}]}]}], ")"}]}],
     "+", 
    RowBox[{
     FractionBox[
      RowBox[{"32", "\[Pi]", " ", 
       SuperscriptBox["\[Alpha]", "3"], 
       SuperscriptBox["me", "2"], 
       SuperscriptBox["m\[Tau]", "2"], "\[Lambda]", " ", "szm", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{
       SuperscriptBox["s", "2"], 
       RowBox[{"\[Beta]", "[", 
        RowBox[{"s", ",", "me"}], "]"}], 
       RowBox[{"\[Beta]", "[", 
        RowBox[{"s", ",", "m\[Tau]"}], "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"C0IR", "[", 
         RowBox[{"u", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"t", " ", 
          RowBox[{"Re", "[", 
           RowBox[{"B0", "[", 
            RowBox[{"t", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}]}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"t", ",", 
           SuperscriptBox["me", "2"], ",", 
           SuperscriptBox["m\[Tau]", "2"]}], "]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["me", "2"], "+", 
             SuperscriptBox["m\[Tau]", "2"], "-", "t"}], 
            RowBox[{"t", "-", "u"}]], 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["m\[Tau]", "2"], "s"], "]"}]}], "-", "1"}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"u", " ", 
          RowBox[{"Re", "[", 
           RowBox[{"B0", "[", 
            RowBox[{"u", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}]}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"u", ",", 
           SuperscriptBox["me", "2"], ",", 
           SuperscriptBox["m\[Tau]", "2"]}], "]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["me", "2"], "+", 
             SuperscriptBox["m\[Tau]", "2"], "-", "t"}], 
            RowBox[{"t", "-", "u"}]], 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["m\[Tau]", "2"], "s"], "]"}]}], "+", 
          RowBox[{"Log", "[", 
           FractionBox["m\[Tau]", "me"], "]"}], "-", "1"}], ")"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"32", "\[Pi]", " ", 
       SuperscriptBox["\[Alpha]", "3"], 
       SuperscriptBox["me", "2"], 
       SuperscriptBox["m\[Tau]", "2"], "\[Lambda]", " ", "szp", 
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}]}], 
      RowBox[{
       SuperscriptBox["s", "2"], 
       RowBox[{"\[Beta]", "[", 
        RowBox[{"s", ",", "me"}], "]"}], 
       RowBox[{"\[Beta]", "[", 
        RowBox[{"s", ",", "m\[Tau]"}], "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"C0IR", "[", 
         RowBox[{"t", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"u", " ", 
          RowBox[{"Re", "[", 
           RowBox[{"B0", "[", 
            RowBox[{"u", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}]}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"u", ",", 
           SuperscriptBox["me", "2"], ",", 
           SuperscriptBox["m\[Tau]", "2"]}], "]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["me", "2"], "+", 
             SuperscriptBox["m\[Tau]", "2"], "-", "u"}], 
            RowBox[{"u", "-", "t"}]], 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["m\[Tau]", "2"], "s"], "]"}]}], "-", "1"}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"t", " ", 
          RowBox[{"Re", "[", 
           RowBox[{"B0", "[", 
            RowBox[{"t", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}]}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"t", ",", 
           SuperscriptBox["me", "2"], ",", 
           SuperscriptBox["m\[Tau]", "2"]}], "]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["me", "2"], "+", 
             SuperscriptBox["m\[Tau]", "2"], "-", "u"}], 
            RowBox[{"u", "-", "t"}]], 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["m\[Tau]", "2"], "s"], "]"}]}], "+", 
          RowBox[{"Log", "[", 
           FractionBox["m\[Tau]", "me"], "]"}], "-", "1"}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.954321695297031*^9, {3.9543217858660707`*^9, 3.954322466452982*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"96b7229e-9a77-44f6-ab02-01c723d02be3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Box diagrams, spin-independent", "Subsection",
 CellChangeTimes->{{3.954314296352886*^9, 
  3.954314332651877*^9}},ExpressionUUID->"9643713c-a555-4ce1-8ea1-\
2083be28bf98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Me\[Tau]0", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", "\[Pi]", " ", 
      SuperscriptBox["\[Alpha]", "3"]}], "s"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "u"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox["s", 
           RowBox[{"me", " ", "m\[Tau]"}]], "]"}], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"\[Beta]", "[", 
             RowBox[{"s", ",", "me"}], "]"}], "2"]], 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["me", "2"], "s"], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"\[Beta]", "[", 
             RowBox[{"s", ",", "m\[Tau]"}], "]"}], "2"]], 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["m\[Tau]", "2"], "s"], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m\[Tau]", "2"], "-", 
              SuperscriptBox["me", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m\[Tau]", "2"], "+", 
              SuperscriptBox["me", "2"], "+", "s"}], ")"}]}], 
           RowBox[{"2", "t", " ", "u"}]], 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["m\[Tau]", "2"], 
            SuperscriptBox["me", "2"]], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"u", "-", "t"}], "s"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], "s", " ", 
             SuperscriptBox["me", "2"]}], "+", 
            RowBox[{"8", 
             SuperscriptBox["me", "4"]}], "+", 
            SuperscriptBox["s", "2"]}], 
           SuperscriptBox[
            RowBox[{"\[Beta]", "[", 
             RowBox[{"s", ",", "me"}], "]"}], "2"]], 
          RowBox[{"Re", "[", 
           RowBox[{"C0", "[", 
            RowBox[{"s", ",", "me"}], "]"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], "s", " ", 
             SuperscriptBox["m\[Tau]", "2"]}], "+", 
            RowBox[{"8", 
             SuperscriptBox["m\[Tau]", "4"]}], "+", 
            SuperscriptBox["s", "2"]}], 
           SuperscriptBox[
            RowBox[{"\[Beta]", "[", 
             RowBox[{"s", ",", "m\[Tau]"}], "]"}], "2"]], 
          RowBox[{"Re", "[", 
           RowBox[{"C0", "[", 
            RowBox[{"s", ",", "m\[Tau]"}], "]"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "+", 
         RowBox[{"2", "t"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["me", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", "t"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"C0IR", "[", 
           RowBox[{"t", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"t", " ", 
            RowBox[{"Re", "[", 
             RowBox[{"B0", "[", 
              RowBox[{"t", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}]}], 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"t", ",", 
             SuperscriptBox["me", "2"], ",", 
             SuperscriptBox["m\[Tau]", "2"]}], "]"}]], 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", "s"}], 
             RowBox[{"s", "+", 
              RowBox[{"2", "t"}]}]], "+", 
            RowBox[{"Log", "[", 
             FractionBox["m\[Tau]", "me"], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"4", 
                  RowBox[{"\[Lambda]", "[", 
                   RowBox[{"t", ",", 
                    SuperscriptBox["me", "2"], ",", 
                    SuperscriptBox["m\[Tau]", "2"]}], "]"}]}], "+", 
                 RowBox[{"16", 
                  SuperscriptBox["me", "2"], 
                  SuperscriptBox["m\[Tau]", "2"]}]}], 
                RowBox[{"s", 
                 RowBox[{"(", 
                  RowBox[{"s", "+", 
                   RowBox[{"2", "t"}]}], ")"}]}]]}], ")"}], 
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["m\[Tau]", "2"], "s"], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "+", 
         RowBox[{"2", "u"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["me", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "-", "u"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"C0IR", "[", 
           RowBox[{"u", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"u", " ", 
            RowBox[{"Re", "[", 
             RowBox[{"B0", "[", 
              RowBox[{"u", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}]}], 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"u", ",", 
             SuperscriptBox["me", "2"], ",", 
             SuperscriptBox["m\[Tau]", "2"]}], "]"}]], 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", "s"}], 
             RowBox[{"s", "+", 
              RowBox[{"2", "u"}]}]], "+", 
            RowBox[{"Log", "[", 
             FractionBox["m\[Tau]", "me"], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"4", 
                  RowBox[{"\[Lambda]", "[", 
                   RowBox[{"u", ",", 
                    SuperscriptBox["me", "2"], ",", 
                    SuperscriptBox["m\[Tau]", "2"]}], "]"}]}], "+", 
                 RowBox[{"16", 
                  SuperscriptBox["me", "2"], 
                  SuperscriptBox["m\[Tau]", "2"]}]}], 
                RowBox[{"s", 
                 RowBox[{"(", 
                  RowBox[{"s", "+", 
                   RowBox[{"2", "u"}]}], ")"}]}]]}], ")"}], 
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["m\[Tau]", "2"], "s"], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"B0", "[", 
         RowBox[{"t", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["me", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "+", "s", "-", "t"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"B0", "[", 
         RowBox[{"u", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["me", "2"], "+", 
         SuperscriptBox["m\[Tau]", "2"], "+", "s", "-", "u"}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.954320888347437*^9, 3.9543213176593733`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"67cddc69-56a2-4ecc-96bf-e7421e8ea611"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Box diagrams, IR divergence", "Subsection",
 CellChangeTimes->{{3.9543206410730543`*^9, 
  3.954320647408786*^9}},ExpressionUUID->"620d4c37-0573-41fe-9345-\
5f0393242021"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Me\[Tau]IR", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", "\[Alpha]"}], 
     RowBox[{"\[Pi]", " ", "\[Epsilon]"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SuperscriptBox["\[Mu]", "2"], 
       SuperscriptBox["m\[Tau]", "2"]], ")"}], "\[Epsilon]"], "Mtree", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"B0", "[", 
         RowBox[{"t", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}], 
       FractionBox[
        RowBox[{"t", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["me", "2"], "+", 
           SuperscriptBox["m\[Tau]", "2"], "-", "t"}], ")"}]}], 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"t", ",", 
          SuperscriptBox["me", "2"], ",", 
          SuperscriptBox["m\[Tau]", "2"]}], "]"}]]}], "-", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"B0", "[", 
         RowBox[{"u", ",", "me", ",", "m\[Tau]"}], "]"}], "]"}], 
       FractionBox[
        RowBox[{"u", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["me", "2"], "+", 
           SuperscriptBox["m\[Tau]", "2"], "-", "u"}], ")"}]}], 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"u", ",", 
          SuperscriptBox["me", "2"], ",", 
          SuperscriptBox["m\[Tau]", "2"]}], "]"}]]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.954320651610963*^9, 3.954320657008809*^9}, {
  3.954320703745451*^9, 3.954320788698092*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"19e55110-c5eb-4a28-952d-e6470f4e6ad2"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1141.2, 640.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Microsoft Windows (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"92abbc77-d5b9-47fc-bc09-60c4008e7ce5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 280, 4, 67, "Section",ExpressionUUID->"c6f36bcb-a3ff-4feb-8209-7f6cd6e3646c"],
Cell[859, 28, 375, 7, 35, "Text",ExpressionUUID->"92bbf579-5547-4cf9-a314-4c5297396904"],
Cell[1237, 37, 130, 3, 28, "Input",ExpressionUUID->"231343ca-e4e4-43af-8f04-aa0bd19fdba4"],
Cell[1370, 42, 542, 12, 28, "Input",ExpressionUUID->"faf332e5-50b6-4188-895d-b7bc53e79ed1"],
Cell[1915, 56, 610, 17, 28, "Input",ExpressionUUID->"727fed2d-5c58-4afb-8ad4-4458773c060e"],
Cell[2528, 75, 370, 11, 54, "Input",ExpressionUUID->"b0431fcc-ae17-41ce-ac8e-91c3285c7413"],
Cell[2901, 88, 363, 10, 50, "Input",ExpressionUUID->"25c194e4-c1fa-4488-bc62-66ad839d734e"],
Cell[3267, 100, 130, 3, 28, "Input",ExpressionUUID->"ba0008be-2d7b-4e82-8c8e-513af57157ff"],
Cell[3400, 105, 1294, 36, 90, "Input",ExpressionUUID->"1c9d9911-b367-4280-94bc-ec511be89c09"],
Cell[4697, 143, 465, 14, 55, "Input",ExpressionUUID->"7374548f-c832-4334-a439-ae2146f03715"],
Cell[5165, 159, 2024, 60, 161, "Input",ExpressionUUID->"5bafe63f-510f-4a84-a097-a50f60b88ce7"],
Cell[7192, 221, 1122, 34, 60, "Input",ExpressionUUID->"d6cdbd69-0881-4377-8f5d-5eab18ea2131"],
Cell[8317, 257, 130, 3, 28, "Input",ExpressionUUID->"d53b1b8a-d3fa-4bb2-9d9c-9b61876331bc"],
Cell[8450, 262, 1711, 46, 65, "Input",ExpressionUUID->"6d227586-fa80-421a-96b2-7276c9423261"]
}, Closed]],
Cell[CellGroupData[{
Cell[10198, 313, 192, 3, 53, "Section",ExpressionUUID->"c3416a05-091f-4e8c-82d3-29cb91715afd"],
Cell[10393, 318, 454, 8, 35, "Text",ExpressionUUID->"832ff511-c967-4940-baf4-87b0779fd4ac"],
Cell[CellGroupData[{
Cell[10872, 330, 159, 3, 54, "Subsection",ExpressionUUID->"f25d0288-20a6-4cfd-9765-dab6900a6c74"],
Cell[11034, 335, 1238, 33, 48, "Input",ExpressionUUID->"35fbdc40-eab8-48b1-9ddb-0dc9abf95cc8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12309, 373, 175, 3, 54, "Subsection",ExpressionUUID->"4a48433f-f2f7-4eca-8950-47312b345bc0"],
Cell[12487, 378, 2157, 65, 100, "Input",ExpressionUUID->"9c3e87e0-ea84-4e74-81b4-8d3d16b72d70"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14681, 448, 171, 3, 54, "Subsection",ExpressionUUID->"2d85f253-7743-4de8-b120-04ac4ffec49e"],
Cell[14855, 453, 3453, 97, 104, "Input",ExpressionUUID->"b53fbca4-0698-4acb-9be0-f18ee537d921"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18345, 555, 164, 3, 54, "Subsection",ExpressionUUID->"d1156602-2f60-419c-88f6-b23125f9b0a7"],
Cell[18512, 560, 3869, 111, 201, "Input",ExpressionUUID->"c2fff76f-6d82-4566-8586-652921fd53d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22418, 676, 164, 3, 54, "Subsection",ExpressionUUID->"65a91bf5-b76f-4d0e-84a8-2c85d0ca9b29"],
Cell[22585, 681, 10859, 302, 425, "Input",ExpressionUUID->"e314b21e-ce26-4b2e-bdf5-92b4ba07c0b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33481, 988, 164, 3, 54, "Subsection",ExpressionUUID->"d954785f-e55b-432a-8706-db47e3bbd5b9"],
Cell[33648, 993, 10950, 311, 392, "Input",ExpressionUUID->"96b7229e-9a77-44f6-ab02-01c723d02be3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44635, 1309, 178, 3, 54, "Subsection",ExpressionUUID->"9643713c-a555-4ce1-8ea1-2083be28bf98"],
Cell[44816, 1314, 7309, 206, 272, "Input",ExpressionUUID->"67cddc69-56a2-4ecc-96bf-e7421e8ea611"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52162, 1525, 177, 3, 54, "Subsection",ExpressionUUID->"620d4c37-0573-41fe-9345-5f0393242021"],
Cell[52342, 1530, 1571, 45, 56, "Input",ExpressionUUID->"19e55110-c5eb-4a28-952d-e6470f4e6ad2"]
}, Open  ]]
}, Closed]]
}
]
*)


